Parallel sequence tagging for concept recognition

Background: Named Entity Recognition (NER) and Normalisation (NEN) are core components of any text-mining system for biomedical texts. In a traditional concept-recognition pipeline, these tasks are combined in a serial way, which is inherently prone to error propagation from NER to NEN. We propose a parallel architecture, where both NER and NEN are modeled as a sequence-labeling task, operating directly on the source text. We examine different harmonisation strategies for merging the predictions of the two classifiers into a single output sequence. Results: We test our approach on the recent Version 4 of the CRAFT corpus. In all 20 annotation sets of the concept-annotation task, our system outperforms the pipeline system reported as a baseline in the CRAFT shared task 2019. Conclusions: Our analysis shows that the strengths of the two classifiers can be combined in a fruitful way. However, prediction harmonisation requires individual calibration on a development set for each annotation set. This allows achieving a good trade-off between established knowledge (training set) and novel information (unseen concepts). Availability and Implementation: Source code freely available for download at https://github.com/OntoGene/craft-st. Supplementary data are available at arXiv online.

==> anc/harmonisation-effect.csv <==
SER,CHEBI,CL,GO_BP,GO_CC,GO_MF,MOP,NCBITaxon,PR,SO,UBERON
spans-only,0.4939,0.5012,0.8230,0.3690,0.0319,0.3861,0.2252,0.3068,0.2908,0.4804
spans-first,0.2492,0.4013,0.2587,0.2817,0.0149,0.1567,0.0944,0.3693,0.1467,0.2790
ids-first,0.3107,0.4377,0.2636,0.3050,0.0149,0.1567,0.0436,0.5993,0.1219,0.3230
ids-only,0.3248,0.4446,0.2688,0.2976,0.0256,0.1386,0.0459,0.6669,0.1206,0.3196
,,,,,,,,,,
F1,CHEBI,CL,GO_BP,GO_CC,GO_MF,MOP,NCBITaxon,PR,SO,UBERON
spans-only,0.6728,0.6526,0.3007,0.7664,0.9838,0.7607,0.8449,0.8041,0.8171,0.6750
spans-first,0.8528,0.7526,0.8297,0.8219,0.9904,0.9188,0.9211,0.7745,0.9033,0.8177
ids-first,0.7885,0.7154,0.8247,0.8027,0.9904,0.9188,0.9744,0.5737,0.9217,0.7809
ids-only,0.7791,0.7062,0.8215,0.8041,0.9849,0.9307,0.9729,0.5191,0.9223,0.7800
,,,,,,,,,,
SER,CHEBI_EXT,CL_EXT,GO_BP_EXT,GO_CC_EXT,GO_MF_EXT,MOP_EXT,NCBITaxon_EXT,PR_EXT,SO_EXT,UBERON_EXT
spans-only,0.4140,0.3474,0.7429,0.1926,0.4727,0.6432,0.2388,0.3130,0.5597,0.4508
spans-first,0.2289,0.4268,0.2948,0.1486,0.4135,0.3965,0.1002,0.3154,0.2294,0.2537
ids-first,0.2361,0.2937,0.2153,0.1509,0.4108,0.1713,0.0460,0.5572,0.0908,0.2907
ids-only,0.2336,0.2777,0.2015,0.1404,0.3797,0.1459,0.0459,0.5930,0.0899,0.2841
,,,,,,,,,,
F1,CHEBI_EXT,CL_EXT,GO_BP_EXT,GO_CC_EXT,GO_MF_EXT,MOP_EXT,NCBITaxon_EXT,PR_EXT,SO_EXT,UBERON_EXT
spans-only,0.7236,0.7153,0.3775,0.8840,0.6676,0.4500,0.8332,0.7951,0.5609,0.6983
spans-first,0.8459,0.7191,0.7717,0.9073,0.7139,0.6898,0.9140,0.7817,0.8102,0.8315
ids-first,0.8365,0.7848,0.8442,0.9031,0.7140,0.9082,0.9704,0.5627,0.9415,0.7977
ids-only,0.8365,0.7926,0.8506,0.9088,0.7253,0.9234,0.9699,0.5285,0.9419,0.7995


==> anc/hyperparameter-tuning.csv <==
Annotation set,Architecture,Strategy,Run,"–onto, –abb",,"–onto, +abb",,"+onto, +abb",
,,,,SER,F1,SER,F1,SER,F1
CHEBI,BiLSTM,spans-only,1,0.5433,0.6226,0.5470,0.6210,0.5483,0.6187
CHEBI,BiLSTM,spans-only,2,0.5379,0.6277,0.5488,0.6185,0.5475,0.6198
CHEBI,BiLSTM,spans-only,3,,,0.5452,0.6220,0.6309,0.5389
CHEBI,BiLSTM,spans-first,1,0.3374,0.7913,0.3959,0.7604,0.3772,0.7675
CHEBI,BiLSTM,spans-first,2,0.3257,0.7962,0.4036,0.7560,0.3723,0.7737
CHEBI,BiLSTM,spans-first,3,,,0.4110,0.7517,0.5148,0.6746
CHEBI,BiLSTM,ids-first,1,0.3775,0.7580,0.4398,0.7250,0.4026,0.7478
CHEBI,BiLSTM,ids-first,2,0.3714,0.7614,0.4526,0.7184,0.3988,0.7477
CHEBI,BiLSTM,ids-first,3,,,0.4558,0.7147,0.5396,0.6457
CHEBI,BiLSTM,ids-only,1,,,,,0.4467,0.7130
CHEBI,BiLSTM,ids-only,2,,,,,0.4427,0.7138
CHEBI,BiLSTM,ids-only,3,,,,,0.6070,0.5838
CHEBI,BiLSTM,mutual,1,,,,,0.4571,0.7113
CHEBI,BiLSTM,mutual,2,,,,,0.4670,0.7024
CHEBI,BiLSTM,mutual,3,,,,,0.6271,0.5732
CHEBI,BiLSTM,override,1,,,,,0.4487,0.7277
CHEBI,BiLSTM,override,2,,,,,0.4598,0.7195
CHEBI,BiLSTM,override,3,,,,,0.5919,0.6198
CHEBI_EXT,BiLSTM,spans-only,1,0.4378,0.6961,0.4336,0.6999,0.4363,0.6976
CHEBI_EXT,BiLSTM,spans-only,2,0.4354,0.6977,0.4352,0.6987,0.4381,0.6964
CHEBI_EXT,BiLSTM,spans-only,3,,,0.4362,0.6982,0.4375,0.6978
CHEBI_EXT,BiLSTM,spans-first,1,0.2634,0.8169,0.3345,0.7853,0.3095,0.7946
CHEBI_EXT,BiLSTM,spans-first,2,0.2648,0.8170,0.3440,0.7798,0.3121,0.7955
CHEBI_EXT,BiLSTM,spans-first,3,,,0.3366,0.7842,0.2993,0.8002
CHEBI_EXT,BiLSTM,ids-first,1,0.2562,0.8324,0.3289,0.7999,0.2883,0.8193
CHEBI_EXT,BiLSTM,ids-first,2,0.2593,0.8339,0.3453,0.7859,0.2942,0.8169
CHEBI_EXT,BiLSTM,ids-first,3,,,0.3394,0.7912,0.2844,0.8194
CHEBI_EXT,BiLSTM,ids-only,1,,,,,0.3258,0.7954
CHEBI_EXT,BiLSTM,ids-only,2,,,,,0.3184,0.8028
CHEBI_EXT,BiLSTM,ids-only,3,,,,,0.3171,0.7993
CHEBI_EXT,BiLSTM,mutual,1,,,,,0.3363,0.7852
CHEBI_EXT,BiLSTM,mutual,2,,,,,0.3301,0.7908
CHEBI_EXT,BiLSTM,mutual,3,,,,,0.3251,0.7899
CHEBI_EXT,BiLSTM,override,1,,,,,0.3211,0.8034
CHEBI_EXT,BiLSTM,override,2,,,,,0.3103,0.8074
CHEBI_EXT,BiLSTM,override,3,,,,,0.3048,0.8092
CL,BiLSTM,spans-only,1,0.5818,0.5745,0.5726,0.5892,0.5397,0.6214
CL,BiLSTM,spans-only,2,0.5645,0.5980,0.5489,0.6103,0.5394,0.6234
CL,BiLSTM,spans-only,3,,,0.5493,0.6095,0.5396,0.6231
CL,BiLSTM,spans-first,1,0.4094,0.7119,0.3625,0.7700,0.3758,0.7605
CL,BiLSTM,spans-first,2,0.3881,0.7314,0.3812,0.7571,0.3722,0.7617
CL,BiLSTM,spans-first,3,,,0.3667,0.7667,0.3601,0.7663
CL,BiLSTM,ids-first,1,0.4953,0.6526,0.4437,0.7145,0.4856,0.6830
CL,BiLSTM,ids-first,2,0.4876,0.6635,0.4589,0.7060,0.4693,0.6954
CL,BiLSTM,ids-first,3,,,0.4671,0.7012,0.4762,0.6846
CL,BiLSTM,ids-only,1,,,,,0.5705,0.5983
CL,BiLSTM,ids-only,2,,,,,0.5538,0.6115
CL,BiLSTM,ids-only,3,,,,,0.5319,0.6224
CL,BiLSTM,mutual,1,,,,,0.5524,0.6146
CL,BiLSTM,mutual,2,,,,,0.5482,0.6213
CL,BiLSTM,mutual,3,,,,,0.5319,0.6310
CL,BiLSTM,override,1,,,,,0.5387,0.6533
CL,BiLSTM,override,2,,,,,0.5119,0.6736
CL,BiLSTM,override,3,,,,,0.5050,0.6765
CL_EXT,BiLSTM,spans-only,1,0.4053,0.6820,0.4139,0.6762,0.3969,0.6896
CL_EXT,BiLSTM,spans-only,2,0.4085,0.6799,0.4186,0.6749,0.3971,0.6889
CL_EXT,BiLSTM,spans-only,3,,,0.4131,0.6762,0.3985,0.6888
CL_EXT,BiLSTM,spans-first,1,0.3832,0.7423,0.4037,0.7346,0.3954,0.7320
CL_EXT,BiLSTM,spans-first,2,0.3872,0.7385,0.4087,0.7302,0.3944,0.7322
CL_EXT,BiLSTM,spans-first,3,,,0.4137,0.7258,0.3965,0.7310
CL_EXT,BiLSTM,ids-first,1,0.2992,0.7918,0.3350,0.7728,0.3410,0.7638
CL_EXT,BiLSTM,ids-first,2,0.3226,0.7759,0.3379,0.7721,0.3267,0.7692
CL_EXT,BiLSTM,ids-first,3,,,0.3426,0.7655,0.3515,0.7555
CL_EXT,BiLSTM,ids-only,1,,,,,0.4011,0.7147
CL_EXT,BiLSTM,ids-only,2,,,,,0.3990,0.7165
CL_EXT,BiLSTM,ids-only,3,,,,,0.3978,0.7131
CL_EXT,BiLSTM,mutual,1,,,,,0.4210,0.6994
CL_EXT,BiLSTM,mutual,2,,,,,0.4098,0.7029
CL_EXT,BiLSTM,mutual,3,,,,,0.4268,0.6968
CL_EXT,BiLSTM,override,1,,,,,0.3734,0.7494
CL_EXT,BiLSTM,override,2,,,,,0.3791,0.7447
CL_EXT,BiLSTM,override,3,,,,,0.3919,0.7384
GO_BP,BiLSTM,spans-only,1,0.7512,0.4014,0.7549,0.3960,0.7530,0.4012
GO_BP,BiLSTM,spans-only,2,0.7521,0.3982,0.7553,0.3951,0.7499,0.4048
GO_BP,BiLSTM,spans-only,3,,,0.7533,0.3988,0.7476,0.4103
GO_BP,BiLSTM,spans-only,4,,,,,0.6647,0.4955
GO_BP,BiLSTM,spans-first,1,0.3320,0.7858,0.3784,0.7608,0.3712,0.7681
GO_BP,BiLSTM,spans-first,2,0.3459,0.7755,0.3925,0.7529,0.3732,0.7665
GO_BP,BiLSTM,spans-first,3,,,0.3805,0.7627,0.3628,0.7739
GO_BP,BiLSTM,spans-first,4,,,,,0.3137,0.7968
GO_BP,BiLSTM,ids-first,1,0.3815,0.7513,0.4350,0.7211,0.4141,0.7382
GO_BP,BiLSTM,ids-first,2,0.3966,0.7400,0.4387,0.7202,0.4074,0.7426
GO_BP,BiLSTM,ids-first,3,,,0.4330,0.7276,0.4160,0.7357
GO_BP,BiLSTM,ids-first,4,,,,,0.3415,0.7774
GO_BP,BiLSTM,ids-only,1,,,,,0.4399,0.7141
GO_BP,BiLSTM,ids-only,2,,,,,0.4402,0.7158
GO_BP,BiLSTM,ids-only,3,,,,,0.4468,0.7066
GO_BP,BiLSTM,ids-only,4,,,,,0.4592,0.6937
GO_BP,BiLSTM,mutual,1,,,,,0.4593,0.7024
GO_BP,BiLSTM,mutual,2,,,,,0.4566,0.7062
GO_BP,BiLSTM,mutual,3,,,,,0.4702,0.6891
GO_BP,BiLSTM,mutual,4,,,,,0.4363,0.6903
GO_BP,BiLSTM,override,1,,,,,0.4801,0.7070
GO_BP,BiLSTM,override,2,,,,,0.4616,0.7183
GO_BP,BiLSTM,override,3,,,,,0.4824,0.7010
GO_BP,BiLSTM,override,4,,,,,0.3755,0.7579
GO_BP_EXT,BiLSTM,spans-only,1,0.7195,0.4205,0.7185,0.4218,0.7155,0.4273
GO_BP_EXT,BiLSTM,spans-only,2,0.7161,0.4233,0.7199,0.4214,0.7147,0.4296
GO_BP_EXT,BiLSTM,spans-only,3,,,0.7198,0.4201,0.7158,0.4261
GO_BP_EXT,BiLSTM,spans-first,1,0.3235,0.7676,0.3692,0.7459,0.3477,0.7573
GO_BP_EXT,BiLSTM,spans-first,2,0.3294,0.7634,0.3616,0.7496,0.3506,0.7548
GO_BP_EXT,BiLSTM,spans-first,3,,,0.3614,0.7499,0.3481,0.7558
GO_BP_EXT,BiLSTM,ids-first,1,0.3052,0.7966,0.3504,0.7751,0.3299,0.7848
GO_BP_EXT,BiLSTM,ids-first,2,0.3130,0.7924,0.3524,0.7716,0.3323,0.7834
GO_BP_EXT,BiLSTM,ids-first,3,,,0.3437,0.7778,0.3310,0.7842
GO_BP_EXT,BiLSTM,ids-only,1,,,,,0.3507,0.7681
GO_BP_EXT,BiLSTM,ids-only,2,,,,,0.3512,0.7674
GO_BP_EXT,BiLSTM,ids-only,3,,,,,0.3507,0.7681
GO_BP_EXT,BiLSTM,mutual,1,,,,,0.3719,0.7504
GO_BP_EXT,BiLSTM,mutual,2,,,,,0.3734,0.7527
GO_BP_EXT,BiLSTM,mutual,3,,,,,0.3665,0.7551
GO_BP_EXT,BiLSTM,override,1,,,,,0.3752,0.7609
GO_BP_EXT,BiLSTM,override,2,,,,,0.3809,0.7597
GO_BP_EXT,BiLSTM,override,3,,,,,0.3641,0.7663
GO_CC,BiLSTM,spans-only,1,0.4956,0.6683,0.4998,0.6647,0.4957,0.6664
GO_CC,BiLSTM,spans-only,2,0.5055,0.6586,0.5031,0.6585,0.4891,0.6712
GO_CC,BiLSTM,spans-only,3,,,0.5062,0.6579,0.5023,0.6600
GO_CC,BiLSTM,spans-first,1,0.3996,0.7491,0.4535,0.7252,0.4256,0.7293
GO_CC,BiLSTM,spans-first,2,0.4175,0.7346,0.4618,0.7152,0.4110,0.7393
GO_CC,BiLSTM,spans-first,3,,,0.4448,0.7243,0.4482,0.7163
GO_CC,BiLSTM,ids-first,1,0.4440,0.7184,0.4956,0.6959,0.4685,0.6982
GO_CC,BiLSTM,ids-first,2,0.4521,0.7091,0.5032,0.6887,0.4626,0.7020
GO_CC,BiLSTM,ids-first,3,,,0.4847,0.6941,0.4825,0.6899
GO_CC,BiLSTM,ids-only,1,,,,,0.5049,0.6638
GO_CC,BiLSTM,ids-only,2,,,,,0.5121,0.6587
GO_CC,BiLSTM,ids-only,3,,,,,0.5190,0.6519
GO_CC,BiLSTM,mutual,1,,,,,0.5196,0.6574
GO_CC,BiLSTM,mutual,2,,,,,0.4977,0.6720
GO_CC,BiLSTM,mutual,3,,,,,0.5399,0.6399
GO_CC,BiLSTM,override,1,,,,,0.5120,0.6778
GO_CC,BiLSTM,override,2,,,,,0.4858,0.6933
GO_CC,BiLSTM,override,3,,,,,0.5108,0.6734
GO_CC_EXT,BiLSTM,spans-only,1,0.3111,0.8056,0.3134,0.8034,0.3303,0.7914
GO_CC_EXT,BiLSTM,spans-only,2,0.3149,0.8036,0.3187,0.8003,0.3212,0.7981
GO_CC_EXT,BiLSTM,spans-only,3,,,0.3139,0.8042,0.3127,0.8033
GO_CC_EXT,BiLSTM,spans-first,1,0.2429,0.8475,0.2907,0.8253,0.2897,0.8196
GO_CC_EXT,BiLSTM,spans-first,2,0.2504,0.8447,0.2928,0.8251,0.2703,0.8332
GO_CC_EXT,BiLSTM,spans-first,3,,,0.2877,0.8279,0.2724,0.8328
GO_CC_EXT,BiLSTM,ids-first,1,0.2940,0.8078,0.3320,0.7961,0.3222,0.7931
GO_CC_EXT,BiLSTM,ids-first,2,0.2912,0.8141,0.3253,0.8021,0.3023,0.8082
GO_CC_EXT,BiLSTM,ids-first,3,,,0.3175,0.8064,0.2966,0.8140
GO_CC_EXT,BiLSTM,ids-only,1,,,,,0.3908,0.7479
GO_CC_EXT,BiLSTM,ids-only,2,,,,,0.3371,0.7839
GO_CC_EXT,BiLSTM,ids-only,3,,,,,0.3165,0.8002
GO_CC_EXT,BiLSTM,mutual,1,,,,,0.3977,0.7281
GO_CC_EXT,BiLSTM,mutual,2,,,,,0.3488,0.7727
GO_CC_EXT,BiLSTM,mutual,3,,,,,0.3299,0.7871
GO_CC_EXT,BiLSTM,override,1,,,,,0.3581,0.7731
GO_CC_EXT,BiLSTM,override,2,,,,,0.3242,0.7972
GO_CC_EXT,BiLSTM,override,3,,,,,0.3188,0.8011
GO_MF,BiLSTM,spans-only,1,0.0587,0.9698,0.0373,0.9810,0.0720,0.9627
GO_MF,BiLSTM,spans-only,2,0.0827,0.9569,0.0427,0.9782,0.0720,0.9627
GO_MF,BiLSTM,spans-only,3,,,0.0667,0.9655,0.0507,0.9740
GO_MF,BiLSTM,spans-first,1,0.0565,0.9707,0.0916,0.9544,0.1387,0.9305
GO_MF,BiLSTM,spans-first,2,0.0627,0.9669,0.1147,0.9435,0.1440,0.9280
GO_MF,BiLSTM,spans-first,3,,,0.1387,0.9309,0.1120,0.9443
GO_MF,BiLSTM,ids-first,1,0.0565,0.9707,0.0916,0.9544,0.1387,0.9305
GO_MF,BiLSTM,ids-first,2,0.0627,0.9669,0.1147,0.9435,0.1333,0.9330
GO_MF,BiLSTM,ids-first,3,,,0.1387,0.9309,0.1227,0.9393
GO_MF,BiLSTM,ids-only,1,,,,,0.1387,0.9305
GO_MF,BiLSTM,ids-only,2,,,,,0.1333,0.9330
GO_MF,BiLSTM,ids-only,3,,,,,0.1227,0.9393
GO_MF,BiLSTM,mutual,1,,,,,0.1387,0.9305
GO_MF,BiLSTM,mutual,2,,,,,0.1333,0.9330
GO_MF,BiLSTM,mutual,3,,,,,0.1227,0.9393
GO_MF,BiLSTM,override,1,,,,,0.1387,0.9305
GO_MF,BiLSTM,override,2,,,,,0.1333,0.9330
GO_MF,BiLSTM,override,3,,,,,0.1227,0.9393
GO_MF_EXT,BiLSTM,spans-only,1,0.4952,0.6404,0.5080,0.6387,0.5201,0.6275
GO_MF_EXT,BiLSTM,spans-only,2,0.5004,0.6362,0.5175,0.6305,0.5093,0.6347
GO_MF_EXT,BiLSTM,spans-only,3,,,0.5177,0.6286,0.5167,0.6309
GO_MF_EXT,BiLSTM,spans-first,1,0.3697,0.7445,0.4701,0.7027,0.4658,0.7043
GO_MF_EXT,BiLSTM,spans-first,2,0.3766,0.7407,0.4238,0.7214,0.4918,0.6973
GO_MF_EXT,BiLSTM,spans-first,3,,,0.4828,0.7026,0.4768,0.7025
GO_MF_EXT,BiLSTM,ids-first,1,0.4172,0.7123,0.5086,0.6804,0.4781,0.6990
GO_MF_EXT,BiLSTM,ids-first,2,0.4197,0.7110,0.4823,0.6947,0.4978,0.6989
GO_MF_EXT,BiLSTM,ids-first,3,,,0.5041,0.6830,0.4957,0.6952
GO_MF_EXT,BiLSTM,ids-only,1,,,,,0.4868,0.6887
GO_MF_EXT,BiLSTM,ids-only,2,,,,,0.5003,0.6925
GO_MF_EXT,BiLSTM,ids-only,3,,,,,0.5229,0.6695
GO_MF_EXT,BiLSTM,mutual,1,,,,,0.5227,0.6736
GO_MF_EXT,BiLSTM,mutual,2,,,,,0.5227,0.6827
GO_MF_EXT,BiLSTM,mutual,3,,,,,0.5246,0.6750
GO_MF_EXT,BiLSTM,override,1,,,,,0.5592,0.6664
GO_MF_EXT,BiLSTM,override,2,,,,,0.5363,0.6823
GO_MF_EXT,BiLSTM,override,3,,,,,0.5335,0.6799
MOP,BiLSTM,spans-only,1,0.6292,0.5410,0.6250,0.5455,,
MOP,BiLSTM,spans-only,2,0.6250,0.5455,0.6292,0.5410,,
MOP,BiLSTM,spans-only,3,,,0.6500,0.5185,,
MOP,BiLSTM,spans-first,1,0.3440,0.7934,0.3691,0.7817,,
MOP,BiLSTM,spans-first,2,0.3440,0.7923,0.3773,0.7715,,
MOP,BiLSTM,spans-first,3,,,0.3566,0.7843,,
MOP,BiLSTM,ids-first,1,0.3440,0.7934,0.3691,0.7817,,
MOP,BiLSTM,ids-first,2,0.3440,0.7923,0.3773,0.7715,,
MOP,BiLSTM,ids-first,3,,,0.3566,0.7843,,
MOP_EXT,BiLSTM,spans-only,1,0.8870,0.1758,0.8741,0.1940,,
MOP_EXT,BiLSTM,spans-only,2,0.8896,0.1721,0.8845,0.1795,,
MOP_EXT,BiLSTM,spans-only,3,,,0.8870,0.1758,,
MOP_EXT,BiLSTM,spans-first,1,0.5376,0.5498,0.5466,0.5539,,
MOP_EXT,BiLSTM,spans-first,2,0.5365,0.5502,0.5545,0.5446,,
MOP_EXT,BiLSTM,spans-first,3,,,0.5533,0.5486,,
MOP_EXT,BiLSTM,ids-first,1,0.3742,0.7429,0.3916,0.7349,,
MOP_EXT,BiLSTM,ids-first,2,0.3677,0.7494,0.3967,0.7305,,
MOP_EXT,BiLSTM,ids-first,3,,,0.3888,0.7361,,
NCBITaxon,BiLSTM,spans-only,1,0.2860,0.8087,0.2890,0.8063,0.2830,0.8106
NCBITaxon,BiLSTM,spans-only,2,0.2828,0.8103,0.2861,0.8080,0.2817,0.8113
NCBITaxon,BiLSTM,spans-only,3,,,0.2850,0.8088,0.2807,0.8120
NCBITaxon,BiLSTM,spans-first,1,0.1158,0.9091,0.1270,0.9033,0.1201,0.9089
NCBITaxon,BiLSTM,spans-first,2,0.1109,0.9138,0.1227,0.9065,0.1195,0.9105
NCBITaxon,BiLSTM,spans-first,3,,,0.1257,0.9040,0.1267,0.9062
NCBITaxon,BiLSTM,ids-first,1,0.0795,0.9483,0.0851,0.9467,0.0791,0.9517
NCBITaxon,BiLSTM,ids-first,2,0.0697,0.9575,0.0796,0.9510,0.0753,0.9563
NCBITaxon,BiLSTM,ids-first,3,,,0.0851,0.9459,0.0879,0.9468
NCBITaxon,BiLSTM,ids-only,1,,,,,0.0876,0.9476
NCBITaxon,BiLSTM,ids-only,2,,,,,0.0905,0.9487
NCBITaxon,BiLSTM,ids-only,3,,,,,0.1021,0.9399
NCBITaxon,BiLSTM,mutual,1,,,,,0.1087,0.9338
NCBITaxon,BiLSTM,mutual,2,,,,,0.0884,0.9447
NCBITaxon,BiLSTM,mutual,3,,,,,0.1140,0.9276
NCBITaxon,BiLSTM,override,1,,,,,0.1021,0.9392
NCBITaxon,BiLSTM,override,2,,,,,0.0820,0.9513
NCBITaxon,BiLSTM,override,3,,,,,0.1130,0.9316
NCBITaxon_EXT,BiLSTM,spans-only,1,0.3023,0.7929,0.3020,0.7922,0.3005,0.7940
NCBITaxon_EXT,BiLSTM,spans-only,2,0.3034,0.7915,0.3027,0.7923,0.2988,0.7950
NCBITaxon_EXT,BiLSTM,spans-only,3,,,0.3012,0.7930,0.2960,0.7967
NCBITaxon_EXT,BiLSTM,spans-first,1,0.1264,0.8996,0.1285,0.8986,0.1344,0.8956
NCBITaxon_EXT,BiLSTM,spans-first,2,0.1271,0.8992,0.1332,0.8959,0.1288,0.8996
NCBITaxon_EXT,BiLSTM,spans-first,3,,,0.1339,0.8955,0.1275,0.9007
NCBITaxon_EXT,BiLSTM,ids-first,1,0.0753,0.9527,0.0807,0.9505,0.0917,0.9400
NCBITaxon_EXT,BiLSTM,ids-first,2,0.0749,0.9538,0.0822,0.9480,0.0803,0.9508
NCBITaxon_EXT,BiLSTM,ids-first,3,,,0.0825,0.9484,0.0711,0.9580
NCBITaxon_EXT,BiLSTM,ids-only,1,,,,,0.1123,0.9307
NCBITaxon_EXT,BiLSTM,ids-only,2,,,,,0.0933,0.9441
NCBITaxon_EXT,BiLSTM,ids-only,3,,,,,0.0806,0.9534
NCBITaxon_EXT,BiLSTM,mutual,1,,,,,0.1169,0.9190
NCBITaxon_EXT,BiLSTM,mutual,2,,,,,0.1089,0.9314
NCBITaxon_EXT,BiLSTM,mutual,3,,,,,0.0781,0.9508
NCBITaxon_EXT,BiLSTM,override,1,,,,,0.1143,0.9261
NCBITaxon_EXT,BiLSTM,override,2,,,,,0.1023,0.9373
NCBITaxon_EXT,BiLSTM,override,3,,,,,0.0744,0.9542
PR,BiLSTM,spans-only,1,0.4405,0.7111,0.4799,0.6813,0.4922,0.6701
PR,BiLSTM,spans-only,2,0.4237,0.7246,0.4805,0.6792,0.4906,0.6708
PR,BiLSTM,spans-only,3,,,0.4669,0.6884,0.5151,0.6484
PR,BiLSTM,spans-first,1,0.4456,0.7136,0.4919,0.6778,0.4869,0.6772
PR,BiLSTM,spans-first,2,0.4268,0.7264,0.4852,0.6831,0.5005,0.6644
PR,BiLSTM,spans-first,3,,,0.4645,0.6974,0.4922,0.6718
PR,BiLSTM,ids-first,1,0.4955,0.6733,0.5521,0.6270,0.5214,0.6484
PR,BiLSTM,ids-first,2,0.4937,0.6722,0.5713,0.6152,0.5320,0.6368
PR,BiLSTM,ids-first,3,,,0.5344,0.6368,0.5307,0.6380
PR,BiLSTM,ids-only,1,,,,,0.7341,0.4281
PR,BiLSTM,ids-only,2,,,,,0.7448,0.4149
PR,BiLSTM,ids-only,3,,,,,0.7475,0.4115
PR,BiLSTM,mutual,1,,,,,0.6961,0.4765
PR,BiLSTM,mutual,2,,,,,0.6946,0.4704
PR,BiLSTM,mutual,3,,,,,0.6984,0.4678
PR,BiLSTM,override,1,,,,,0.6020,0.5817
PR,BiLSTM,override,2,,,,,0.6100,0.5684
PR,BiLSTM,override,3,,,,,0.6094,0.5754
PR_EXT,BiLSTM,spans-only,1,0.4250,0.7187,0.4635,0.6857,0.4835,0.6701
PR_EXT,BiLSTM,spans-only,2,0.3951,0.7403,0.4476,0.6981,0.4441,0.7025
PR_EXT,BiLSTM,spans-only,3,,,0.4343,0.7099,0.4866,0.6683
PR_EXT,BiLSTM,spans-first,1,0.4034,0.7380,0.4456,0.7010,0.4593,0.6885
PR_EXT,BiLSTM,spans-first,2,0.3748,0.7576,0.4353,0.7075,0.4183,0.7220
PR_EXT,BiLSTM,spans-first,3,,,0.4115,0.7283,0.4586,0.6928
PR_EXT,BiLSTM,ids-first,1,0.4724,0.6850,0.5288,0.6345,0.5266,0.6310
PR_EXT,BiLSTM,ids-first,2,0.4596,0.6942,0.5235,0.6334,0.4930,0.6617
PR_EXT,BiLSTM,ids-first,3,,,0.5029,0.6576,0.5084,0.6504
PR_EXT,BiLSTM,ids-only,1,,,,,0.7271,0.4291
PR_EXT,BiLSTM,ids-only,2,,,,,0.7192,0.4421
PR_EXT,BiLSTM,ids-only,3,,,,,0.7223,0.4347
PR_EXT,BiLSTM,mutual,1,,,,,0.6751,0.4814
PR_EXT,BiLSTM,mutual,2,,,,,0.6789,0.4811
PR_EXT,BiLSTM,mutual,3,,,,,0.6870,0.4675
PR_EXT,BiLSTM,override,1,,,,,0.5900,0.5802
PR_EXT,BiLSTM,override,2,,,,,0.5715,0.5962
PR_EXT,BiLSTM,override,3,,,,,0.5799,0.5892
SO,BiLSTM,spans-only,1,0.2881,0.8201,0.2878,0.8210,0.2871,0.8217
SO,BiLSTM,spans-only,2,0.2985,0.8128,0.2870,0.8219,0.2993,0.8135
SO,BiLSTM,spans-only,3,,,0.2864,0.8227,0.2894,0.8205
SO,BiLSTM,spans-first,1,0.1680,0.8946,0.2009,0.8797,0.1836,0.8878
SO,BiLSTM,spans-first,2,0.1799,0.8854,0.2043,0.8762,0.1986,0.8800
SO,BiLSTM,spans-first,3,,,0.2117,0.8754,0.2075,0.8758
SO,BiLSTM,ids-first,1,0.1706,0.8933,0.2019,0.8793,0.1887,0.8859
SO,BiLSTM,ids-first,2,0.1938,0.8744,0.2174,0.8686,0.2158,0.8693
SO,BiLSTM,ids-first,3,,,0.2102,0.8778,0.2043,0.8766
SO,BiLSTM,ids-only,1,,,,,0.1965,0.8804
SO,BiLSTM,ids-only,2,,,,,0.2219,0.8651
SO,BiLSTM,ids-only,3,,,,,0.2120,0.8711
SO,BiLSTM,mutual,1,,,,,0.2023,0.8758
SO,BiLSTM,mutual,2,,,,,0.2221,0.8614
SO,BiLSTM,mutual,3,,,,,0.2125,0.8682
SO,BiLSTM,override,1,,,,,0.2081,0.8760
SO,BiLSTM,override,2,,,,,0.2319,0.8600
SO,BiLSTM,override,3,,,,,0.2088,0.8726
SO_EXT,BiLSTM,spans-only,1,0.5660,0.5682,0.5656,0.5700,0.5657,0.5696
SO_EXT,BiLSTM,spans-only,2,0.5674,0.5680,0.5671,0.5681,0.5660,0.5699
SO_EXT,BiLSTM,spans-only,3,,,0.5666,0.5686,0.5650,0.5701
SO_EXT,BiLSTM,spans-first,1,0.2389,0.8118,0.2613,0.8033,0.2610,0.8029
SO_EXT,BiLSTM,spans-first,2,0.2413,0.8107,0.2729,0.7956,0.2598,0.8044
SO_EXT,BiLSTM,spans-first,3,,,0.2645,0.8008,0.2560,0.8054
SO_EXT,BiLSTM,ids-first,1,0.1502,0.9011,0.1808,0.8846,0.1765,0.8886
SO_EXT,BiLSTM,ids-first,2,0.1540,0.8996,0.1851,0.8843,0.1717,0.8921
SO_EXT,BiLSTM,ids-first,3,,,0.1802,0.8866,0.1723,0.8898
SO_EXT,BiLSTM,ids-only,1,,,,,0.1781,0.8870
SO_EXT,BiLSTM,ids-only,2,,,,,0.1724,0.8912
SO_EXT,BiLSTM,ids-only,3,,,,,0.1746,0.8880
SO_EXT,BiLSTM,mutual,1,,,,,0.1843,0.8822
SO_EXT,BiLSTM,mutual,2,,,,,0.1821,0.8852
SO_EXT,BiLSTM,mutual,3,,,,,0.1812,0.8837
SO_EXT,BiLSTM,override,1,,,,,0.1886,0.8819
SO_EXT,BiLSTM,override,2,,,,,0.1892,0.8827
SO_EXT,BiLSTM,override,3,,,,,0.1894,0.8811
UBERON,BiLSTM,spans-only,1,0.4966,0.6606,0.4968,0.6587,0.4758,0.6765
UBERON,BiLSTM,spans-only,2,0.4944,0.6613,0.4866,0.6680,0.4799,0.6725
UBERON,BiLSTM,spans-only,3,,,0.4896,0.6650,0.4749,0.6769
UBERON,BiLSTM,spans-first,1,0.3277,0.7854,0.3628,0.7690,0.3560,0.7717
UBERON,BiLSTM,spans-first,2,0.3338,0.7785,0.3605,0.7681,0.3465,0.7765
UBERON,BiLSTM,spans-first,3,,,0.3577,0.7718,0.3471,0.7770
UBERON,BiLSTM,ids-first,1,0.4264,0.7218,0.4655,0.7035,0.4475,0.7111
UBERON,BiLSTM,ids-first,2,0.4364,0.7113,0.4775,0.6939,0.4421,0.7121
UBERON,BiLSTM,ids-first,3,,,0.4587,0.7078,0.4579,0.7034
UBERON,BiLSTM,ids-only,1,,,,,0.4845,0.6766
UBERON,BiLSTM,ids-only,2,,,,,0.4720,0.6766
UBERON,BiLSTM,ids-only,3,,,,,0.4745,0.6795
UBERON,BiLSTM,mutual,1,,,,,0.4918,0.6706
UBERON,BiLSTM,mutual,2,,,,,0.5209,0.6553
UBERON,BiLSTM,mutual,3,,,,,0.4990,0.6714
UBERON,BiLSTM,override,1,,,,,0.4750,0.6964
UBERON,BiLSTM,override,2,,,,,0.4925,0.6888
UBERON,BiLSTM,override,3,,,,,0.4966,0.6870
UBERON_EXT,BiLSTM,spans-only,1,0.4718,0.6745,0.4662,0.6792,0.4606,0.6841
UBERON_EXT,BiLSTM,spans-only,2,0.4772,0.6705,0.4684,0.6779,0.4595,0.6851
UBERON_EXT,BiLSTM,spans-only,3,,,0.4695,0.6760,0.4581,0.6861
UBERON_EXT,BiLSTM,spans-first,1,0.3040,0.7970,0.3435,0.7749,0.3294,0.7833
UBERON_EXT,BiLSTM,spans-first,2,0.3172,0.7873,0.3418,0.7786,0.3424,0.7775
UBERON_EXT,BiLSTM,spans-first,3,,,0.3439,0.7733,0.3247,0.7836
UBERON_EXT,BiLSTM,ids-first,1,0.3789,0.7530,0.4315,0.7251,0.3995,0.7397
UBERON_EXT,BiLSTM,ids-first,2,0.3899,0.7446,0.4382,0.7215,0.4108,0.7357
UBERON_EXT,BiLSTM,ids-first,3,,,0.4283,0.7240,0.4051,0.7340
UBERON_EXT,BiLSTM,ids-only,1,,,,,0.4143,0.7217
UBERON_EXT,BiLSTM,ids-only,2,,,,,0.4208,0.7197
UBERON_EXT,BiLSTM,ids-only,3,,,,,0.4267,0.7079
UBERON_EXT,BiLSTM,mutual,1,,,,,0.4440,0.7045
UBERON_EXT,BiLSTM,mutual,2,,,,,0.4438,0.7075
UBERON_EXT,BiLSTM,mutual,3,,,,,0.4624,0.6907
UBERON_EXT,BiLSTM,override,1,,,,,0.4335,0.7226
UBERON_EXT,BiLSTM,override,2,,,,,0.4387,0.7210
UBERON_EXT,BiLSTM,override,3,,,,,0.4479,0.7137
CHEBI,BioBERT,spans-only,1,0.5017,0.6607,,,,
CHEBI,BioBERT,spans-first,1,0.3413,0.7889,,,,
CHEBI,BioBERT,ids-first,1,0.3963,0.7352,,,,
CHEBI,BioBERT,ids-only,1,0.4035,0.7285,,,,
CHEBI_EXT,BioBERT,spans-only,1,0.4087,0.7178,,,,
CHEBI_EXT,BioBERT,spans-first,1,0.2549,0.8181,,,,
CHEBI_EXT,BioBERT,ids-first,1,0.2799,0.7962,,,,
CHEBI_EXT,BioBERT,ids-only,1,0.283,0.7931,,,,
CL,BioBERT,spans-only,1,0.4913,0.6638,,,,
CL,BioBERT,spans-first,1,0.2629,0.8338,,,,
CL,BioBERT,ids-first,1,0.3429,0.7677,,,,
CL,BioBERT,ids-only,1,0.3406,0.7658,,,,
CL_EXT,BioBERT,spans-only,1,0.3716,0.7139,,,,
CL_EXT,BioBERT,spans-first,1,0.3423,0.7747,,,,
CL_EXT,BioBERT,ids-first,1,0.2596,0.8033,,,,
CL_EXT,BioBERT,ids-only,1,0.2527,0.8047,,,,
GO_BP,BioBERT,spans-only,1,0.7177,0.439,,,,
GO_BP,BioBERT,spans-first,1,0.2809,0.8156,,,,
GO_BP,BioBERT,ids-first,1,0.3436,0.7623,,,,
GO_BP,BioBERT,ids-only,1,0.3417,0.7615,,,,
GO_BP_EXT,BioBERT,spans-only,1,0.6897,0.4532,,,,
GO_BP_EXT,BioBERT,spans-first,1,0.2875,0.7913,,,,
GO_BP_EXT,BioBERT,ids-first,1,0.2695,0.8101,,,,
GO_BP_EXT,BioBERT,ids-only,1,0.266,0.8103,,,,
GO_CC,BioBERT,spans-only,1,0.4646,0.6904,,,,
GO_CC,BioBERT,spans-first,1,0.3438,0.7871,,,,
GO_CC,BioBERT,ids-first,1,0.4066,0.7408,,,,
GO_CC,BioBERT,ids-only,1,0.4081,0.7369,,,,
GO_CC_EXT,BioBERT,spans-only,1,0.2919,0.82,,,,
GO_CC_EXT,BioBERT,spans-first,1,0.205,0.8723,,,,
GO_CC_EXT,BioBERT,ids-first,1,0.2405,0.8452,,,,
GO_CC_EXT,BioBERT,ids-only,1,0.2372,0.8456,,,,
GO_MF,BioBERT,spans-only,1,0.0262,0.9867,,,,
GO_MF,BioBERT,spans-first,1,0.0192,0.9895,,,,
GO_MF,BioBERT,ids-first,1,0.0192,0.9895,,,,
GO_MF,BioBERT,ids-only,1,0.0221,0.988,,,,
GO_MF_EXT,BioBERT,spans-only,1,0.5021,0.6372,,,,
GO_MF_EXT,BioBERT,spans-first,1,0.4345,0.7191,,,,
GO_MF_EXT,BioBERT,ids-first,1,0.5167,0.6551,,,,
GO_MF_EXT,BioBERT,ids-only,1,0.5123,0.6487,,,,
MOP,BioBERT,spans-only,1,0.587,0.5921,,,,
MOP,BioBERT,spans-first,1,0.3231,0.8282,,,,
MOP,BioBERT,ids-first,1,0.3231,0.8282,,,,
MOP,BioBERT,ids-only,1,0.3274,0.8256,,,,
MOP_EXT,BioBERT,spans-only,1,0.8162,0.2703,,,,
MOP_EXT,BioBERT,spans-first,1,0.4733,0.6198,,,,
MOP_EXT,BioBERT,ids-first,1,0.3555,0.7392,,,,
MOP_EXT,BioBERT,ids-only,1,0.37,0.7308,,,,
NCBITaxon,BioBERT,spans-only,1,0.2698,0.8187,,,,
NCBITaxon,BioBERT,spans-first,1,0.1015,0.9155,,,,
NCBITaxon,BioBERT,ids-first,1,0.062,0.9565,,,,
NCBITaxon,BioBERT,ids-only,1,0.0621,0.9565,,,,
NCBITaxon_EXT,BioBERT,spans-only,1,0.2868,0.8031,,,,
NCBITaxon_EXT,BioBERT,spans-first,1,0.1087,0.9074,,,,
NCBITaxon_EXT,BioBERT,ids-first,1,0.0577,0.9591,,,,
NCBITaxon_EXT,BioBERT,ids-only,1,0.0593,0.9582,,,,
PR,BioBERT,spans-only,1,0.3153,0.8009,,,,
PR,BioBERT,spans-first,1,0.3764,0.77,,,,
PR,BioBERT,ids-first,1,0.7248,0.4973,,,,
PR,BioBERT,ids-only,1,0.7631,0.4573,,,,
PR_EXT,BioBERT,spans-only,1,0.2996,0.8072,,,,
PR_EXT,BioBERT,spans-first,1,0.3139,0.7967,,,,
PR_EXT,BioBERT,ids-first,1,0.6624,0.5161,,,,
PR_EXT,BioBERT,ids-only,1,0.7033,0.4768,,,,
SO,BioBERT,spans-only,1,0.2738,0.8263,,,,
SO,BioBERT,spans-first,1,0.16,0.8949,,,,
SO,BioBERT,ids-first,1,0.1385,0.9092,,,,
SO,BioBERT,ids-only,1,0.1358,0.9104,,,,
SO_EXT,BioBERT,spans-only,1,0.5537,0.5758,,,,
SO_EXT,BioBERT,spans-first,1,0.2098,0.8318,,,,
SO_EXT,BioBERT,ids-first,1,0.1044,0.9303,,,,
SO_EXT,BioBERT,ids-only,1,0.1036,0.9307,,,,
UBERON,BioBERT,spans-only,1,0.4579,0.6882,,,,
UBERON,BioBERT,spans-first,1,0.2976,0.7936,,,,
UBERON,BioBERT,ids-first,1,0.447,0.6883,,,,
UBERON,BioBERT,ids-only,1,0.4459,0.682,,,,
UBERON_EXT,BioBERT,spans-only,1,0.4342,0.7027,,,,
UBERON_EXT,BioBERT,spans-first,1,0.2726,0.8059,,,,
UBERON_EXT,BioBERT,ids-first,1,0.4013,0.7125,,,,
UBERON_EXT,BioBERT,ids-only,1,0.3997,0.7103,,,,

